Fast and robust curve skeletonization for real-world elongated objects

We consider the problem of extracting curve skeletons of three-dimensional, elongated objects given a noisy surface, which has applications in agricultural contexts such as extracting the branching structure of plants. We describe an efficient and robust method based on breadth-first search that can determine curve skeletons in these contexts. Our approach is capable of automatically detecting junction points as well as spurious segments and loops. All of that is accomplished with only one user-adjustable parameter. The run time of our method ranges from hundreds of milliseconds to less than four seconds on large, challenging datasets, which makes it appropriate for situations where real-time decision making is needed. Experiments on synthetic models as well as on data from real world objects, some of which were collected in challenging field conditions, show that our approach compares favorably to classical thinning algorithms as well as to recent contributions to the field.

==> Figures/Data/NewFigs/GeneratePlots.m <==
figure

thinning = [15.675 12.551 15.285 25.234 13.746 21.277 15.430 25.343 19.492];
PINK_skel = [10.496 19.390 16.206 39.400 24.167 31.279 27.987 43.561 44.258];
PINK_3D = [48.770 115.667 77.467 102.354 75.398 109.796 70.906 102.057 112.995];
Jin = [22.654 276.401 305.481 345.022 171.032 342.253 532.094 589.018 1763.610]; 
Our = [0.633 1.455 1.186 2.033 1.498 2.789 2.913 3.305 3.845];


%n = [55.156 88.407 88.798 92.892 98.228 136.497 158.686 176.820 246.654];
 

%TODO: Find a good color map
%clr = [.339 .727 .936; .751 0.225 0.000]; colormap(clr); 

clr = [[1,0,0]; [0,0,1]; [1,1,0]; [0,0,0]; [0,1,0]]; colormap(clr);

bar([thinning; PINK_skel; PINK_3D; Jin; Our]');

set(gca,'xticklabel',{'A','B','C','D', 'E', 'F', 'G', 'H', 'I'})
set(gca,'YScale','log')
  
xlabel('Dataset');
ylabel('Run time (seconds)');

grid on;
%axis tight;

legend('Thinning', 'PINK skel', 'PINK filter3d', 'Jin et al', 'Our method','Location','northwest');


%font size and type
set(findall(gcf,'-property','FontSize'),'FontSize',9);
set(findall(gcf,'-property','FontName'),'FontName','Times');

%set figure size
figuresize = [0, 0, 9, 8];
set(gcf,'units', 'centimeters');
set(gcf,'PaperUnits','centimeters');
set(gcf,'PaperPositionMode', 'manual');
set(gcf,'PaperPosition', figuresize);
set(gcf,'PaperSize',figuresize(3:4));
set(gcf,'Position', figuresize);
%set(gca,'OuterPosition',[0, 0, 0.94, 1])



==> Figures/Data/NewFigs/columnlegend.m <==
function [legend_h,object_h,plot_h,text_strings] = columnlegend(numcolumns, str, varargin)
%
%   columnlegend creates a legend with a specified number of columns.
%   
%   columnlegend(numcolumns, str, varargin)
%       numcolumns - number of columns in the legend
%       str - cell array of strings for the legend
%
%   Additional Input Options:
%   columnlegend(..., 'Location', loc)
%       loc - location variable for legend, default is 'NorthEast'
%                  possible values: 'NorthWest', 'NorthEast', 'SouthEast', 'SouthWest', 
%                                   'NorthOutside', 'SouthOutside',
%                                   'NortheastOutside', 'SoutheastOutside'
%
%   columnlegend(numcolumns, str, 'padding', 0.5); % add 50% vertical padding between legend entries (relative to original height)
%       
%   columnlegend(..., 'boxon')
%   columnlegend(..., 'boxoff')
%        set legend bounding box on/off
%
%   example:
%      plot(bsxfun(@times, [0:9]',[1:10])); 
%      columnlegend(3, cellstr(num2str([1:10]')), 'location','northwest');
%
%
%   Author: Simon Henin <shenin@gc.cuny.edu>
%   
%   4/09/2013 - Fixed bug with 3 entries / 3 columns
%   4/09/2013 - Added bounding box option as per @Durga Lal Shrestha (fileexchage)
%   11 May 2010 - 1.2 Add instructions for printing figure with columns
%   08 Feb 2011 - 1.4 Added functionality when using markers.
%   31 Oct 2015 - Updates for compatibility with 2015a, Adds minor improvements as per user suggestions
%   07 Nov 2016 - Bug fixes, added functionality for bar plots, added all valid legend locations 
%   07 Jun 2017 - Added a quick padding feature that creates additional
%   vertical space between legend entries.


location = 'NorthEast';
boxon = false; legend_h = false; padding = 0;
for i=1:2:length(varargin),
    switch lower(varargin{i})
        case 'location'
            location = varargin{i+1};
            i=i+2;
        case 'boxon'
            boxon = true;
        case 'boxoff'
            boxon = false;
        case 'legend'
            legend_h = varargin{i+1};
            i=i+2;
        case 'object'
            object_h = varargin{i+1};
            i=i+2;
        case 'padding'
            padding = varargin{i+1};
            i=i+2;    
    end
end

if legend_h == false,
    %create the legend
    [legend_h,object_h,plot_h,text_strings] = legend(str);
end

%some variables
numlines = length(str);
numpercolumn = ceil(numlines/numcolumns);

%get old width, new width and scale factor
set(legend_h, 'units', 'normalized');
set(gca, 'units', 'normalized');

pos = get(legend_h, 'position');
width = numcolumns*pos(3);
newheight = (pos(4)/numlines)*numpercolumn;
rescale = pos(3)/width;


%get some old values so we can scale everything later
type = get(object_h(numlines+1), 'type');
switch type,
    case {'line'}
        xdata = get(object_h(numlines+1), 'xdata');
        ydata1 = get(object_h(numlines+1), 'ydata');
        ydata2 = get(object_h(numlines+3), 'ydata');
        
        %we'll use these later to align things appropriately
        sheight     = ydata1(1)-ydata2(1) + (ydata1(1)-ydata2(1))*padding;          % height between data lines
        height      = ydata1(1) + (ydata1(1)-ydata2(1))*padding*2;                    % height of the box. Used to top margin offset
        line_width = (xdata(2)-xdata(1))*rescale;       % rescaled linewidth to match original
        spacer = xdata(1)*rescale;                      % rescaled spacer used for margins
    case {'hggroup'}
        text_pos    = get(object_h(1), 'position');
        child       = get(object_h(numlines+1), 'children');
        vertices_1  = get(child, 'vertices');
        child       = get(object_h(numlines+2), 'children');
        vertices_2  = get(child, 'vertices');
        sheight     = vertices_1(2,2)-vertices_1(1,2);
        height      = vertices_1(2,2);
        line_width  = (vertices_1(3,1)-vertices_1(1,1))*rescale;       % rescaled linewidth to match original
        spacer      = vertices_1(1,2)-vertices_2(2,2);                      % rescaled spacer used for margins
        text_space  = (text_pos(1)-vertices_1(4,1))./numcolumns;      
end


%put the legend on the upper left corner to make initial adjustments easier
% set(gca, 'units', 'pixels');
loci = get(gca, 'position');
set(legend_h, 'position', [loci(1) pos(2) width pos(4)]);

col = -1;
for i=1:numlines,
    if (mod(i,numpercolumn)==1 || (numpercolumn == 1)),
        col = col+1;
    end
    
    if i==1
        linenum = i+numlines;
    else
        if strcmp(type, 'line'),
            linenum = linenum+2;
        else
            linenum = linenum+1;
        end
    end
    labelnum = i;
    
    position = mod(i,numpercolumn);
    if position == 0,
         position = numpercolumn;
    end
    
    switch type,
        case {'line'}
            %realign the labels
            set(object_h(linenum), 'ydata', [(height-(position-1)*sheight) (height-(position-1)*sheight)]);
            set(object_h(linenum), 'xdata', [col/numcolumns+spacer col/numcolumns+spacer+line_width]);
            
            set(object_h(linenum+1), 'ydata', [height-(position-1)*sheight height-(position-1)*sheight]);
            set(object_h(linenum+1), 'xdata', [col/numcolumns+spacer*3.5 col/numcolumns+spacer*3.5]);
            
            set(object_h(labelnum), 'position', [col/numcolumns+spacer*2+line_width height-(position-1)*sheight]);
        case {'hggroup'},
            child = get(object_h(linenum), 'children');
            v = get(child, 'vertices');
            %x-positions
            v([1:2 5],1) = col/numcolumns+spacer;
            v(3:4,1) = col/numcolumns+spacer+line_width;
            % y-positions
            v([1 4 5],2) = (height-(position-1)*sheight-(position-1)*spacer);
            v([2 3], 2) = v(1,2)+sheight;
            set(child, 'vertices', v);
            set(object_h(labelnum), 'position', [v(3,1)+text_space v(1,2)+(v(2,2)-v(1,2))/2 v(3,1)-v(1,1)]);
    end
   
end

%unfortunately, it is not possible to force the box to be smaller than the
%original height, therefore, turn it off and set background color to none
%so that it no longer appears
set(legend_h, 'Color', 'None', 'Box', 'off');

%let's put it where you want it
fig_pos = get(gca, 'position');
pos = get(legend_h, 'position');
padding = 0.01; % padding, in normalized units
% if location is some variation on south, then we need to take into account
% the new height
if strfind(location, 'south'),
    h_diff = pos(4)-newheight;
    pos(4) = newheight;
end
switch lower(location),
    case {'northeast'}
        set(legend_h, 'position', [pos(1)+fig_pos(3)-pos(3)-padding pos(2) pos(3) pos(4)]);
    case {'northwest'}
        set(legend_h, 'position', [pos(1)+padding pos(2) pos(3) pos(4)]);        
    case {'southeast'}
        pos(4) = newheight;
        set(legend_h, 'position', [pos(1)+fig_pos(3)-pos(3)-padding fig_pos(2)-pos(4)/2+pos(4)/4 pos(3) pos(4)]);
    case {'southwest'}
        set(legend_h, 'position', [fig_pos(1)+padding fig_pos(2)-pos(4)/2+pos(4)/4 pos(3) pos(4)]);
    case {'northeastoutside'}
        % need to resize axes to allow legend to fit in figure window
        set(gca, 'position', [fig_pos]-[0 0 pos(3) 0]);
        set(legend_h, 'position', [pos(1)+fig_pos(3)-pos(3) pos(2) pos(3) pos(4)]);
    case {'northwestoutside'}
        % need to resize axes to allow legend to fit in figure window
        set(gca, 'position', [fig_pos]+[pos(3) 0 -pos(3) 0]);
        set(legend_h, 'position', [fig_pos(1)-fig_pos(3)*.1 pos(2) pos(3) pos(4)]); % -10% figurewidth to account for axis labels
    case {'north'}
        % need to resize axes to allow legend to fit in figure window
        set(legend_h, 'position', [fig_pos(1)+fig_pos(3)/2-pos(3)/2 fig_pos(2)+(fig_pos(4)-pos(4))-padding pos(3) pos(4)]);    
    case {'northoutside'}
        % need to resize axes to allow legend to fit in figure window
        set(gca, 'position', [fig_pos]-[0 0 0 pos(4)]);
        set(legend_h, 'position', [fig_pos(1)+fig_pos(3)/2-pos(3)/2 fig_pos(2)+(fig_pos(4)-pos(4)) pos(3) pos(4)]);
    case {'south'}
        y_pos = fig_pos(2)-h_diff+pos(4);
        set(legend_h, 'position', [fig_pos(1)+fig_pos(3)/2-pos(3)/2  y_pos pos(3) pos(4)]);
    case {'southoutside'}
        % need to resize axes to allow legend to fit in figure window
        set(gca, 'position', [fig_pos]-[0 -pos(4) 0 pos(4)]);
        set(legend_h, 'position', [fig_pos(1)+fig_pos(3)/2-pos(3)/2 fig_pos(2)-pos(4)-pos(3)*0.1 pos(3) pos(4)]);
    case {'eastoutside'}
        % need to resize axes to allow legend to fit in figure window
        set(gca, 'position', [fig_pos]-[0 0 pos(3) 0]);
        set(legend_h, 'position', [pos(1)+fig_pos(3)-pos(3) fig_pos(2)+fig_pos(4)/2-pos(4)/2 pos(3) pos(4)]);
    case {'southeastoutside'}
        % need to resize axes to allow legend to fit in figure window
        set(gca, 'position', [fig_pos]-[0 0 pos(3) 0]);
        set(legend_h, 'position', [pos(1)+fig_pos(3)-pos(3) fig_pos(2)-pos(4)/4 pos(3) pos(4)]);
    case {'westoutside'}
        % need to resize axes to allow legend to fit in figure window
        set(gca, 'position', [fig_pos]+[pos(3) 0 -pos(3) 0]);
        set(legend_h, 'position', [fig_pos(1)-fig_pos(3)*.1 fig_pos(2)+fig_pos(4)/2-pos(4)/2 pos(3) pos(4)]); % -10% figurewidth to account for axis labels    
    case {'southwestoutside'}
        % need to resize axes to allow legend to fit in figure window
        set(gca, 'position', [fig_pos]+[pos(3) 0 -pos(3) 0]);
        set(legend_h, 'position', [fig_pos(1)-fig_pos(3)*.1 fig_pos(2)-pos(4)/4 pos(3) pos(4)]); % -10% figurewidth to account for axis labels        
end

% display box around legend
if boxon,
    drawnow; % make sure everyhting is drawn in place first.
%     set(legend_h, 'units', 'normalized');
    pos = get(legend_h, 'position');
    orgHeight = pos(4);
    pos(4) = (orgHeight/numlines)*numpercolumn;
    pos(2)=pos(2) + orgHeight-pos(4) - pos(4)*0.05;
    pos(1) = pos(1)+pos(1)*0.01;
    annotation('rectangle',pos, 'linewidth', 1)
end

% re-set to normalized so that things scale properly
set(legend_h, 'units', 'normalized');
set(gca, 'units', 'normalized');

==> Figures/Data/NewFigs/gridDemo.m <==
%
%  A demonstration file for gridLegend
%
% Adrian Cherry
% 2/11/2010

% Lets generate lots of data and plot it
y=[0:0.1:3.0]'*sin(-pi:0.1:pi);
hdlY=plot(y');

% now the standard legend function will probably flow off the figure
% although if you maximise it then you might see all of the legend,
% however the print preview is probably truncated.
legend(hdlY);
pause

% plot again this time using gridLegend to print the legend in 4 columns
hdlY=plot(y');
gridLegend(hdlY,4);
pause

% As standard the legend flows down filling the first column before
% moing onto the next. We can change this by using the Orientation
% horizontal option to fill across the rows before moving down a row.
gridLegend(hdlY,4,'Orientation','Horizontal');
pause 

% to use some options the standard legend function needs a key
for i=1:31,
    key{i}=sprintf('trace %d',i);
end

% here we place legend on the lefthand side and reduce the fontsize
hdlY=plot(y');
gridLegend(hdlY,2,key,'location','westoutside','Fontsize',8,'Box','off');
pause

% try with subplots - set figure to full screen because it is crowded.
figure('units','normalized','outerposition',[0 0 1 1]);
sb1=subplot(2,2,1);
hdlY1=plot(y');
sub2=subplot(2,2,2);
hdlY2=plot(y');
sub3=subplot(2,2,3);
hdlY3=plot(y');
sub4=subplot(2,2,4);
hdlY4=plot(y');
gridLegend(hdlY1,4,key,'location','north','Fontsize',8,'Box','off');
gridLegend(hdlY2,3,key,'location','eastoutside','Fontsize',8,'Box','on');
gridLegend(hdlY3,2,key,'location','westoutside','Fontsize',8,'Box','off');
gridLegend(hdlY4,5,key,'location','southoutside','Fontsize',8,'Box','off');





==> Figures/Data/NewFigs/gridLegend.m <==
% gridLegend : plots a legend in a multi column format
%
% On a plot with a lot of traces the standard legend will often scroll off the bottom or the side of the figure,
% this function is intended to overcome this by allowing the user to define a multi column format for the
% legend.
% 
%  Usage : legHdl = gridLegend(hdl,nCols,gKey,'parameter_name','parameter_value',...);
%
%  Inputs :  hdl -  a vector of graphic handles of the plotted data 
%               nCols - the number of columns in the legend. (defaults to 2 if not defined)
%               gKey - a cell array of strings to display which should match the number of graphic handles in hdl (optional)
%               'parameter_name','parameter_value' - any parameter name pairs applicable to the legend
%
%  Output : legHdl - a vector of graphic handles for the legend generated.
%
%  Notes :
%
%  By default the legend will be arranged vertically, ie the second legend trace is placed under the first
%  trace, filling the first column before moving onto the next. If you use the 'Orientation','Horizontal'
%  parameter pair then the traces will be arranged horizontally, so the second trace will be in the second
%  column and so on to the end of the row, then moving down to the next row.
% 
%  The parameter name / value pairs are passed over to the legend function so you can set things
%  like 'Fontsize',8 etc.
%
%  The parameter / name pair of location can be used to place the legend - available options are
%      'location','bestoutside' : for 2 column legend uses 'eastoutside', more than 2 it uses 'southoutside'
%      'location','north' : places the legend centrally at the top of the axes
%      'location','northoutside' : places the legend centrally at the top of the figure
%      'location','eastoutside' : places the legend on the right of the figure
%      'location','southoutside' : places the legend centrally at the bottom of the figure
%      'location','westoutside' : places the legend on the left of the figure
%
%  By default this is set to 'bestoutside'
%
%  This will work on x-y plots, bar and errorbar charts.
%
%  With many traces it's sometimes difficult to work out which trace the legend is referring to. From the
%  MATLAB file exchange I've used a function called 'clickableLegend' which allows you to switch the plotted
%  data on and off by clicking on the Legend key. This function will use clickableLegend if it can find it
%  in your MATLAB path, otherwise it will revert back to the standard legend function.
%
% Examples : 
%
% This will plot a vertical legend with two columns
%        gridLegend(hdl,2)
%
% This will plot a horizontal legend, 8 traces per row, and fontsize set to 8 points.
%        gridLegend(hdl,8,gKey,'Orientation','Horizontal','Fontsize',8)
% 
% This will plot a vertical legend on the left hand side with 2 columns with the box switched off.
%        gridLegend(hdl,2,gKey,'location','westoutside','Fontsize',8,'Box','off')
% Note with versions earlier than R1014b you have to fiddle with the XColor and YColor
% otherwise we end up with black lines for the X and Y axis.
%        gridLegend(hdl,2,gKey,'location','westoutside','Fontsize',8,'Box','off','XColor',[1 1 1],'YColor',[1 1 1])
% 

%  V1.4
%  Adrian Cherry
%  adrian.cherry@baesystems.com
%  20/1/2016
%

function legend_h = gridLegend(hdl,gd,varargin)

% set default column number to 2 if not defined
if nargin < 2,
    gd = 2;
end

% test if the user has clickableLegend available, otherwise default to the standard legend.
if exist('clickableLegend','file'),
    fLegend = @clickableLegend;
else
    fLegend = @legend;
end

% pull out the orientation parameter so we can work out which way to go, across or down when moving the 
% legend traces around but create the legend initially in vertical mode. Also pull out location if defined.
location='bestoutside';
orient='vertical';

% identify the start position for the parameter name pairs, if there are an odd number of varargin
% inputs then I'm guessing that the first one is a cell array of data labels, so start ofn the second input.
st=1;
if mod(length(varargin),2),
    st = 2;
end
for i=st:2:length(varargin),
    switch lower(varargin{i}); 
        case {'orientation'}
            orient=varargin{i+1};
            varargin(i+1)={'vertical'};
        case {'location'}
            location=lower(varargin{i+1});
    end   
end

% for the bestoutside option if its 2 columns stick it on the right, else put it at the bottom.
if strcmpi(location,'bestoutside'),
    if gd==2,
        location='eastoutside';
    else
        location='southoutside';
    end
end

% create the normal legend supplying it all the parameter name value pairs given in the function call
[legend_h,object_h] = fLegend(hdl,varargin{:});

% if only one column then bail out now - nothing else to do here. Although it might seem daft to call
%gridLegend with one column this does allow the user the flexibility of always calling gridLegend and their
% code can adapt the number of columns required in which case one column might be a valid input.
if gd < 2,
    return
end

% work out how many traces per column in the new format.
numlines = length(hdl);
numpercolumn = ceil(numlines/gd);

% when large number of columns requested then number of traces per column
% doesn't always fit and can end up with blank columns.
% So reduce number of columns if necessary.
maxT=gd*numpercolumn;
gd = gd - floor((maxT-numlines)/numpercolumn);

% if we don't get enough legend objects than something has gone wrong generating the legend..
if length(object_h) < 2*numlines,
    warning('Sorry problems generating the standard legend - not enough labels were generated')
    return
end

% get old width, new width and scale factor
pos = get(legend_h, 'position');
width = gd*pos(3)+0.01;
rescale = pos(3)/width;

% get some old values so we can scale everything later
% if it's x-y plot then there are three objects per plotted line: a label, a line and a marker.
hdlMarker = object_h(numlines+1);
if isprop(hdlMarker, 'xdata'),
    plotType = 'xyPlot';
    xdata = get(hdlMarker, 'xdata');
    dx = xdata(2)-xdata(1);
    di = 2;
% if it's a bar chart then only 2 objects per plotted line: a labela and a colour patch.
elseif isprop(get(hdlMarker,'children'), 'xdata')
    plotType = 'barChart';
    xdata = get(get(hdlMarker,'children'), 'xdata');
    ydata = get(get(hdlMarker,'children'), 'ydata');
    dx = xdata(3)-xdata(1);
    dy = ydata(2)-ydata(1);
    di = 1;
% if the marker objects is a hggroup then one possibility is an errorbar plot
elseif strcmp(get(get(hdlMarker,'children'), 'Type'),'hggroup')
    plotType = 'errorBar';
    ec = get(get(hdlMarker,'children'), 'children');
    xdata = get(ec(2), 'xdata');
    dx = xdata(2)-xdata(1);
    di = 1;
else
    error('Can''t work out what sort of legend we''ve got - sorry bailing out');
end
    
% we'll use these later to align things appropriately
sheight = 1/numpercolumn;                  % height between data lines
height = 1-sheight/2;                            % height of the box. Used to top margin offset
line_width = dx*rescale;                        % rescaled linewidth to match original
spacer = xdata(1)*rescale;                    % rescaled spacer used for margins

% get the axes handle and position for the supplied vectors
axHdl=get(hdl(1),'Parent');

% get the axes sizes and tightInset values so we can work out the padding required for the axis labels.
ti = get(axHdl,'TightInset');
axPos = get(axHdl,'Position');
axPosOut=get(axHdl,'OuterPosition');

% This fontsize change is a bodge for R2014b onwards. With the new graphics
% engine it won't let me resize the legend by changing the dataaspectratio
% It seems to take the minimum height dependant on number of
% entries - so we con it by making the fontsize very small!
if ~verLessThan('Matlab','8.4.0'),
    legend_h.FontSize=1;
end
set(legend_h, 'position', [axPos(1) pos(2) width pos(4)]);
pos = get(legend_h, 'position');


% for each trace and label in the legend we need to define the new column and row position
col = -1;
position=-1;
for i=1:numlines,
    % for horizontal legends increment the column on each loop and add one to the row when we reach the end
    if strcmpi(orient,'horizontal'),
        if mod(i,gd)==1,
            position = position+1;
        end
        col = mod(i,gd)-1;
        if col == -1,
             col = gd-1;
        end
    % for vertical legends increment the row on each loop and add one to the column when we reach the bottom
    else
        if numpercolumn==1 || mod(i,numpercolumn)==1,
            col = col+1;
        end

        position = mod(i,numpercolumn)-1;
        if position == -1,
             position = numpercolumn-1;
        end   
    end
    
    % in the legend list of objects the first handle is the label, the second is the label and the third is the marker
    if i==1
        linenum = i+numlines;
    else
        linenum = linenum+di;
    end
    labelnum = i;
    
    
    % realign the lines and markers for the x-y plots
    switch plotType;
        case 'xyPlot'
            set(object_h(linenum), 'ydata', [height-position*sheight height-position*sheight]);
            set(object_h(linenum), 'xdata', [col/gd+spacer col/gd+spacer+line_width]);
            set(object_h(linenum+1), 'ydata', height-position*sheight);
            set(object_h(linenum+1), 'xdata', col/gd+spacer+line_width/2);
        % or move the color patch and label for the bar charts 
        case 'barChart'
            hdb=get(object_h(linenum),'children');
            x1 = col/gd+spacer;
            x2 = x1 + line_width;
            y1 = height-position*sheight-dy*numlines/(2*numpercolumn);
            y2 = y1 + dy*numlines/numpercolumn; % need to make the colour patch bigger so that when rescaled it returns to a sensible size.
            set(hdb,'xdata',[x1 x1 x2 x2 x1]');
            set(hdb,'ydata',[y1 y2 y2 y1 y1]');
        case 'errorBar'
            hdlEb = get(get(object_h(linenum),'children'), 'children');
            set(hdlEb(2), 'ydata', [height-position*sheight height-position*sheight]);
            set(hdlEb(2), 'xdata', [col/gd+spacer col/gd+spacer+line_width]);
            set(hdlEb(1), 'ydata', height-position*sheight);
            set(hdlEb(1), 'xdata', col/gd+spacer+line_width/2);
    end
    % move the legend label to the new position.
    set(object_h(labelnum), 'position', [col/gd+spacer*2+line_width height-position*sheight]);
      
end

% for pre R2014b test if box option is defined as we need to tweak axis colour
cellfind = @(string)(@(cell_contents)(strcmpi(string,cell_contents)));
iBox=find(cellfun(cellfind('Box'),varargin(2:length(varargin))));

% resize the data aspect ratio to match the new shape.
if verLessThan('Matlab','8.4.0'),
    set(legend_h,'dataaspectratio',[1 1+1.8*(gd-2) 1]);
    if ~isempty(iBox) && strcmpi(varargin(iBox+2),'Off')
        set(legend_h,'XColor',[1 1 1],'YColor',[1 1 1]);
    end
end

% calculate the required position for the legend and current axes so that there is space for it.
switch location,
    case {'north'}
        % top location
        np = [(axPos(1)-axPosOut(1))+(axPos(3)-width)/2 axPos(2)+axPos(4)-pos(4)*numpercolumn/numlines width pos(4)*numpercolumn/numlines]; 
    case {'southoutside'}
        % middle bottom location
        np = [(axPos(1)-axPosOut(1))+(axPos(3)-width)/2 0 width pos(4)*numpercolumn/numlines]; 
        axn = np(4) + ti(2);
        % define the new axis postion and apply
        axPos(4) = (axPos(2)-axPosOut(2)) + axPos(4) - axn;
        axPos(2) = axPosOut(2) + axn;
    case {'eastoutside'}
        % right hand side location
        np=[axPosOut(3)-width axPosOut(4)*numpercolumn/numlines/2 width pos(4)*numpercolumn/numlines];
        axPos(3) = np(1)+axPosOut(1)-axPos(1)-ti(3);
    case {'westoutside'}
        % left hand side location
        np=[0 axPosOut(4)*numpercolumn/numlines/2 width pos(4)*numpercolumn/numlines];
        axPos(1)=axPosOut(1)+width+ti(1);
        axPos(3)=axPosOut(3)-width-ti(1)-ti(3);
    case {'northoutside'}
        % middle top location
        np=[(axPos(1)-axPosOut(1))+(axPos(3)-width)/2 axPosOut(4)-pos(4)*numpercolumn/numlines width pos(4)*numpercolumn/numlines]; 
        % define the new axis postion and apply
        axPos(4)=axPosOut(4) - np(4) - ti(4);
    otherwise
        % no changes applied to the axis sizing
        % left hand side location
        np=[0.005 numpercolumn/numlines/2 width pos(4)*numpercolumn/numlines];
        
end

% add on subplot origin to move to the correct plot.
np(1:2) = np(1:2) + axPosOut(1:2);

% finally move the legend and update the axes
set(legend_h, 'Position',np);
if length(axPos(axPos<=0)),
    warning('The new legend shape pushes the plot off the figure window, therefore not moved.')
else
    set(axHdl,'Position',axPos);
end

% also disable legend listeners, printpreview redrew all the legend and messed everything up
% fortunately thanks to undocumented matlab website worked out how to make it static.
if verLessThan('Matlab','8.4.0'),
    LL = get(axHdl,'ScribeLegendListeners');
    set(LL.fontname,'enabled','off');
    set(LL.fontsize,'enabled','off');
    set(LL.fontweight,'enabled','off');
    set(LL.fontangle,'enabled','off');
    set(LL.linewidth,'enabled','off');
    set(axHdl,'ScribeLegendListeners',LL);
end


return


==> Figures/Data/NewFigs/plot0.m <==
function [line10] = plot0()

hf = figure;
data =  dlmread('summed_error_no_labels.dat');

x = 1:1:14;
axis([1 14 0 550]);
hold on; plot(x, (data(:, 2)), 'r-.' );
hold on; plot(x, (data(:, 3)), 'b-.' );
hold on; plot(x, data(:, 5), 'k-s' );
hold on; plot(x, data(:, 1), 'g-.' );
legend('Thinning', 'PINK skel', 'Jin et al.', 'Our method','Position', [120 245 0.5 0.5]);
%markersize is the name for the size
grid on;



xlabel ('Maximum voxel noise');
ylabel ('Summed error');

%legend boxoff

set(findall(gcf,'-property','FontSize'),'FontSize',9);
set(findall(gcf,'-property','FontName'),'FontName','Times');
figuresize = [0, 0, 9, 6];
set(gcf,'units', 'centimeters');
set(gcf,'PaperUnits','centimeters');
set(gcf,'PaperPositionMode', 'manual');
set(gcf,'PaperPosition', figuresize);
set(gcf,'PaperSize',figuresize(3:4));
set(gcf,'Position', figuresize);

saveas(gcf,['plot_summed_error.fig']);
saveas(gcf,['plot_summed_error.eps'],'epsc');

==> Figures/Data/NewFigs/plot_nversust.m <==
figure

t = [0.633 1.455 1.186 2.033 1.498 2.789 2.913 3.305 3.845];
n = [55156 88407 88798 92892 98228 136497 158686 176820 246654];
 

%TODO: Find a good color map
%clr = [.339 .727 .936; .751 0.225 0.000]; colormap(clr); 

%axis tight;
hold on; plot(n, t, 'g-.' );
%markersize is the name for the size
grid on;


xlabel ('Number of occupied voxels (n)');
ylabel ('Run time (seconds)');

%legend boxoff

set(findall(gcf,'-property','FontSize'),'FontSize',9);
set(findall(gcf,'-property','FontName'),'FontName','Times');
figuresize = [0, 0, 9, 6];
set(gcf,'units', 'centimeters');
set(gcf,'PaperUnits','centimeters');
set(gcf,'PaperPositionMode', 'manual');
set(gcf,'PaperPosition', figuresize);
set(gcf,'PaperSize',figuresize(3:4));
set(gcf,'Position', figuresize);

saveas(gcf,['nversust.fig']);
saveas(gcf,['nversust.eps'],'epsc');


==> Figures/Data/NewFigs/plot_voxels.m <==
function [line10] = plot_voxels()

hf = figure;
data =  dlmread('voxels.dat');

x = 1:1:14;
axis([1 14 0 25000]);
hold on; plot(x, (data(:, 1)), 'r-.' );
hold on; plot(x, (data(:, 2)), 'b-.' );
hold on; plot(x, data(:, 3), 'y-.' );
hold on; plot(x, data(:, 4), 'k-s' );
hold on; plot(x, data(:, 5), 'g-.' );
legend('Thinning', 'PINK skel', 'PINK filter3d', 'Jin et al.', 'Our method','Position', [300 180 0.5 0.5]);
%markersize is the name for the size

set(gca,'YScale','log')

grid on;



xlabel ('Maximum voxel noise');
ylabel ('Number of voxels');

%legend boxoff

set(findall(gcf,'-property','FontSize'),'FontSize',9);
set(findall(gcf,'-property','FontName'),'FontName','Times');
figuresize = [0, 0, 9, 6];
set(gcf,'units', 'centimeters');
set(gcf,'PaperUnits','centimeters');
set(gcf,'PaperPositionMode', 'manual');
set(gcf,'PaperPosition', figuresize);
set(gcf,'PaperSize',figuresize(3:4));
set(gcf,'Position', figuresize);

saveas(gcf,['plot_voxels.fig']);
saveas(gcf,['plot_voxels.eps'],'epsc');
